Strong Byzantine Agreement with Adaptive Word Complexity

The strong Byzantine agreement (SBA) problem is defined among n processes, out of which t < n can be faulty and behave arbitrarily. SBA allows correct (non-faulty) processes to agree on a common value. Moreover, if all correct processes have proposed the same value, only that value can be agreed upon. It has been known for a long time that any solution to the SBA problem incurs quadratic worst-case word complexity; additionally, the bound was known to be tight. However, no existing protocol achieves adaptive word complexity, where the number of exchanged words depends on the actual number of faults, and not on the upper bound. Therefore, it is still unknown whether SBA with adaptive word complexity exists. This paper answers the question in the affirmative. Namely, we introduce STRONG, a synchronous protocol that solves SBA among n = (2 + Omega(1))t + 1 processes and achieves adaptive word complexity. We show that the fundamental challenge of adaptive SBA lies in efficiently solving certification, the problem of obtaining a constant-sized, locally-verifiable proof that a value can safely be decided.

==> snippets/fifo-bcast.go <==
func fifoBroadcast(payload)
  m := (PREPARE, sn[i]+1, payload)
  // send the prepare message to *all* nodes
  foreach k (*@$\in$@*) PI
    unicast(k, m)

callback deliverUnicast(j, m)
  if (m = (PREPARE, s, p))
    return if (! validPrepare(j, s))
    pending[(j, s)] := p
    sig := Sign(m)
    ackMsg := (ACK, s, sig)
    unicast(j, ackMsg) // reply to j with ACK
  else if (m = (ACK, s, sig))
    return if (! validAck(i, j, s, sig))
    acks[s] := acks[s] (*@$\cup$@*) {j, s, sig}
    if (|acks[s]| = 2f+1)
      commitMsg = (COMMIT, s, acks[s])
      foreach k (*@$\in$@*) PI:  // send the commit message
        unicast(k, commitMsg)
  else if (m = (COMMIT, s, A))
    return if (! validCommit(j, s, A))
    sn[j] := s // increase sequence number
    payload := pending[(j, s)]
    pending[(j, s)] := {}
    // release message to upper layer
    trigger deliverBroadcast(j, s, payload)
    // optional: broadcast A, ensuring everyone delivers

func validPrepare(j, s)
  return (s = sn[j] + 1)
         and (pending[(j, s)] = nil)

func validAck(o, j, s, m)
  if (pending[(o, s)] = nil)
     or (s != sn[o] + 1)
    return false
  // this is the PREPARE being acknowledged
  prep := (PREPARE, s, pending[(o, s)])
  return (checkSig(j, prep, m))

func validCommit(j, s, A)
  return false if (|A| < 2f+1)
  foreach (k, l, sig) (*@$\in$@*) A
      if (! validAck(j, k, l, sig))
        return false
  return true
